$SmartProbe$: A Virtual Moderator for Market Research Surveys

Market research surveys are a powerful methodology for understanding consumer perspectives at scale, but are limited by depth of understanding and insights. A virtual moderator can introduce elements of qualitative research into surveys, developing a rapport with survey participants and dynamically asking probing questions, ultimately to elicit more useful information for market researchers. In this work, we introduce ${\tt SmartProbe}$, an API which leverages the adaptive capabilities of large language models (LLMs), and incorporates domain knowledge from market research, in order to generate effective probing questions in any market research survey. We outline the modular processing flow of $\tt SmartProbe$, and evaluate the quality and effectiveness of its generated probing questions. We believe our efforts will inspire industry practitioners to build real-world applications based on the latest advances in LLMs. Our demo is publicly available at https://nexxt.in/smartprobe-demo

==> api_code.py <==
endpoint = "https://api.inca.chat/probe"

data = {"respondent_utterance": "I loved the colors in the ad",
        "question_wording": "What did you like about the ad?",
        "respondent_id": "3c372e3e-cb39-41f9-995b-efb7c4ee2b3e",
        "lang_id": "en",
        "persona":"informal"}

response = requests.get(url=endpoint, headers=header,params=data,timeout=120)
result = response.json()
